Theory of interaction-induced charge order in CrSBr

CrSBr is a layered van der Waals insulator with a quasi one-dimensional electronic structure and in-plane ferromagnetic order. Recent experimental work on Li-doped CrSBr reveals quasi-1D charge modulated states. In this study, we develop ab initio effective models for CrSBr to investigate these states and solve them using mean-field theory and density matrix embedding theory. The models are parametrized using density functional theory, the constrained random phase approximation, and the Rytova-Keldysh form of the long-range Coulomb interaction. Our simulations indicate the emergence of a charge density wave state characterized by cosine-like intra-chain density modulations and inter-chain phase shifts that minimize the Coulomb repulsion. Notably, at a doping level corresponding to $1/n$ electron per CrSBr unit, the most stable pattern exhibits a periodicity of $n$ cells, in agreement with experimental observations and Peierls' instability arguments. Moreover, we demonstrate that the inter-chain order is sensitive to the range of Coulomb interactions. If the interaction is hard-truncated to a short-ranged form, some localized stripe-like states are computationally favored. This work provides an ab initio framework for understanding the interplay of competing electronic and magnetic phases in CrSBr and related materials.

==> clean.sh <==
#!/usr/bin/bash

rm -f ./*.aux ./*.log ./*.blg ./*.out ./*Notes.bib ./*synctex.gz ./CrSBr_CDW_theory.pdf

